The smallest square tileable by pairwise incomparable integer rectangles

Croft, Falconer and Guy (Unsolved Problems in Geometry, Problem C5) exhibit a tiling of the 27 x 27 square by eight pairwise incomparable integer rectangles and remark that it is not known whether 27 is the smallest side length of a square that can be tiled by pairwise incomparable integer rectangles, no restriction being placed on the number of tiles. Knuth has since stated, in a 2019 draft of a section of The Art of Computer Programming, that 27 is indeed the smallest. We give a complete, independently reproducible proof: for every integer n <= 26 and every k >= 2, the n x n square admits no tiling by k pairwise incomparable integer rectangles. The proof combines two structural reductions with an exhaustive search over the 167538 surviving candidate tile sets, carried out by two independently written programs. The same search shows that at least eight tiles are needed at n = 27 and that the tile set of Croft, Falconer and Guy is the only one that tiles this square; it does so in exactly two arrangements up to symmetry. We also give explicit eight-tile tilings of the n x n square for every n >= 27, and seven-tile tilings for every n >= 34. With the classical lower bounds (every tiling of a rectangle by two or more pairwise incomparable rectangles uses at least seven, and no square of integer side less than 34 can be tiled by seven pairwise incomparable integer rectangles), this determines the least number of tiles for every square: there is no tiling for n <= 26, eight tiles are needed for 27 <= n <= 33, and seven for n >= 34. The complete software, build instructions and output logs are included as ancillary files.

==> anc/README.md <==
# Computational artifact

Software and logs accompanying G. M. Georgiou, *The smallest square tileable
by pairwise incomparable integer rectangles*, arXiv:2609.19536, on a question
in Problem C5 of Croft, Falconer and Guy, *Unsolved Problems in Geometry*
(Springer 1991). This is the artifact of **version 2** of the paper; see
"Version history" at the end.

Everything needed to re-run the proof of Theorem 1 is here. `SHA256SUMS` pins
every file; `logs/` holds the output of the runs quoted in the paper. Licence:
MIT (see `LICENSE`).

## Reference environment

| | |
|---|---|
| OS | Ubuntu 22.04.5 LTS, Linux 6.8.0, x86-64 |
| CPU | Intel Core i5-1155G7 @ 2.50 GHz (all programs are serial and single-threaded) |
| Compiler | gcc 11.4.0, flags `-O2 -Wall` (builds warning-free) |
| Python | CPython 3.10.12, standard library only |

The C programs are deterministic. `roundtrip.py` is randomised; its seed is a
command-line argument, and seeds 1–4 were used for the reported figures.

## Getting started

The archive is attached to the arXiv submission as an ancillary file. Extract
it **next to the paper source**, so that `make figcheck` can find
`../C5-smallest-incomparable-square.tex`. From the directory containing the
extracted submission:

```sh
tar -xzf anc/incomparable-square-artifact.tar.gz
cd incomparable-square-artifact
make check
```

If you have only the archive, every target except `figcheck` works as is; run
`make figcheck PAPER=<path to the .tex>` once you have the source.

`make check` is self-checking. Each of its targets except `figcheck` writes
its output to `out/<target>.txt`, prints it, and runs `expect.py`. For the
search runs, `expect.py` compares every result line with the archived log in
`logs/`: the size of the square, the number of candidate tile sets, the number
tested (printed by `incomp` only), the number of tileable sets and the YES/NO
verdict. It also checks the range of sizes and asserts the claims of the paper
directly (for example, NO for every n = 2..26, 167538 candidate sets in total,
exactly one tileable set at n = 27). For `arrangements` it compares the
complete output; for `stress`, the per-seed counts and zero false negatives;
for `figures`, it requires each of the four explicit tile sets to be reported
tileable (it does not compare `figures` with a log).
`figcheck` does not use `expect.py`: `figures.py` compares every figure with
its certificate itself and exits non-zero on a mismatch. Any discrepancy makes
`make check` fail, so a successful run means the results agree with the paper,
not merely that every program ran.

## Reproducing the paper

```
make            # builds incomp, verify2, incompf
make proof1     # Theorem 1, primary program:      squares n = 2..26   (34.6 s)
make proof2     # Theorem 1, independent program:  squares n = 2..26   (46.6 s)
make prop2      # Proposition 2: no tiling of 27x27 with k <= 7        (20.6 s)
make n27all     # Proposition 3: n = 27, any k, both programs          (~90 s *)
make arrangements # Proposition 3: all tilings of the 27x27 tile set   (< 1 s)
make k7         # exactly 7 tiles: no square of side <= 27             (17.3 s)
make k7ext      # exactly 7 tiles: no square of side 28..33            (~8 min *)
make witness    # explicit tilings for n = 27..31                      (60 s)
make figures    # re-check explicit tile sets from the paper           (< 1 s)
make python     # third implementation, n <= 17                        (6 s)
make figcheck   # certificates, both families, audit of the figures    (< 1 s)
make stress     # randomised test of the Python oracle (diagnostic)    (36 s)
make check      # everything except `witness` and `k7ext`, self-checked (~4 min)
```

**`proof1` and `proof2` together are the proof of Theorem 1.** Both must print
`NO` for every n from 2 to 26, and the candidate-set counts must agree entry
for entry; the counts, not merely the yes/no answers, are the cross-check.
Expected sequence of counts for n = 2, …, 26:

```
0 0 0 0 0 1 1 2 4 8 18 33 67 116 219 392 732 1278 2311 4179 7474 13256
23344 41326 72777          (total 167538)
```

Expected counts for `make prop2`, k = 2, …, 7:

```
10 251 3183 16527 39442 44033
```

Expected output of `make n27all`: both programs report 127295 candidate sets
at n = 27 and `tileable=1` (the tile set of Croft, Falconer and Guy).
Expected output of `make arrangements`: that tile set has 16 tilings, in 2
classes of 8 under the symmetries of the square; all 16 are printed (and are
in `logs/arrangements_27.log`).

Expected counts for `make k7ext`, n = 28, …, 33, all `NO`:

```
79021 137719 235848 391238 637442 1018675
```

Timings marked * were measured on the version-2 machine (see "Version
history"); the others on the reference machine above.

## Files

| file | role |
|---|---|
| `incomp.c` | **primary search.** Enumerates staircase tile sets (Lemma 1 of the paper) and tests each by bottom-left-cell backtracking (Lemma 3). Also does the fixed-`k` runs behind Proposition 2, via `k_min = k_max = k`. |
| `verify2.c` | **independent search.** Same mathematics, every implementation choice different: candidate rectangles listed lexicographically and taken by increasing index, incomparability tested from the definition rather than via Lemma 1, top-right-cell backtracking, tiles tried in reverse order, `continue` rather than `break` in the area test. |
| `incompf.c` | existence-only variant of `incomp.c`. The only difference is the guard `if (found_any) return;` at the head of `dfs()`, which stops the enumeration at the first tiling found. Used **only** to produce the witnesses for n ≥ 27; because it does not complete the enumeration it is never used for a negative result. |
| `verify.py` | third implementation (Python, definition-based), and the certificate checker. |
| `figures.py` | verifies the coordinate certificates (including the second arrangement of the 27 × 27 square) and the two families of Section 3.4 for every n up to 120; emits the TikZ for both panels of Figure 1 (the two arrangements of the 27 × 27 square, with the 1 × 27 and 3 × 23 tiles shaded); and audits the figures in the paper (`check` mode: every drawn rectangle and every dimension label must match its certificate, or, for Figure 2, the family evaluated at the drawn size). |
| `arrangements.py` | enumerates **every** tiling of one given tile set (the searches stop at the first), groups them under the symmetries of the square, and prints them all, class by class; used for the "exactly two arrangements" part of Proposition 3. |
| `roundtrip.py` | randomised completeness test of the Python tiling oracle in `verify.py`: random tilings (guillotine cuts plus pinwheel substitutions) are reduced to bare lists of dimensions, which may contain repeats, and must be re-tiled. Diagnostic only; not part of the proof. |
| `expect.py` | checks the output of each `make check` target except `figcheck`: the search runs, `arrangements` and `stress` against the archived logs (for the searches: sizes, counts, tested counts, tileable counts, verdicts), and `figures` by requiring all four explicit tile sets to be reported tileable; also asserts the paper's claims; exits non-zero on any discrepancy. |
| `Makefile`, `LICENSE`, `SHA256SUMS`, `logs/` | build, licence, integrity, output. |

### Command-line interfaces

```
./incomp  <from> <to> <square?> [k_min] [k_max] [width]
./incompf <from> <to> <square?> [k_min] [k_max] [width]
      <square?> = 1  sweep the squares n x n for n = from..to
      <square?> = 0  sweep <width> x h for h = from..to  (width required)
      defaults: k_min = 2, k_max = 40
./verify2 <n_from> <n_to>                    sweep the squares n x n

python3 verify.py sweep <n_from> <n_to>      full search, n x n
python3 verify.py count <n_from> <n_to>      enumeration only
python3 verify.py set   <W> <H> <a1> <b1> <a2> <b2> ...
                                             check one explicit tile set
python3 roundtrip.py <trials> <n_max> <max_pieces> <seed>

python3 figures.py verify                    check the certificates and families
python3 figures.py emit [outdir]             write fig27.tex, fig27b.tex, ...
python3 figures.py check <paper.tex>         audit the paper's figures
python3 arrangements.py <n> <a1> <b1> <a2> <b2> ...
                                             all tilings of one tile set
python3 expect.py <target> <output-file>     check a target's output
```

**Supported input range.** Row occupancy is a `uint64_t` bitmask, one bit per
column, so all side lengths must satisfy 1 ≤ side ≤ 64. The tile arrays have
64 entries and hold at most 63 tiles: `incomp` requires `k_max < 64`, and
both programs stop with exit status 3 rather than insert a 64th tile. That is
far above the maximum permitted by the area bound (Corollary 2) in this range.
Both programs validate their arguments and exit with status 2 on a bad range. The paper uses
the C programs only with n ≤ 33.

## Logs

| file | contents |
|---|---|
| `logs/incomp_squares_2_26.log` | primary sweep, n = 2..26, candidate-set counts and runtime |
| `logs/verify2_squares_2_26.log` | independent sweep, same range (split in two parts for shell-timeout reasons) |
| `logs/n27_k2_k7.log` | Proposition 2: n = 27 has no tiling with 2..7 tiles |
| `logs/witnesses_27_31.log` | explicit tilings for n = 27..31 |
| `logs/n27_all_k.log` | n = 27, any k, both programs: 127295 candidate sets, one tileable (v2) |
| `logs/k7_squares.log` | exactly 7 tiles, n = 2..27, all negative |
| `logs/k7_squares_28_33.log` | exactly 7 tiles, n = 28..33, all negative (v2) |
| `logs/certificates.log` | explicit tile sets from the paper, re-checked from the bare tile set |
| `logs/figures.log` | output of `make figcheck` against the version-2 paper (v2) |
| `logs/arrangements_27.log` | all 16 tilings of the 27 × 27 tile set, listed in their 2 classes under the symmetries (v2) |
| `logs/roundtrip.log` | 4 × 1200 random trials, seeds 1–4, no false negatives |

## Reading the output

`incomp` prints, per n, the number of candidate tile sets examined, how many of
them tile, and `YES`/`NO`. A tiling is printed as

```
  9x11 at (x=11,y= 8) as 11x9
```

meaning: the 9 × 11 tile has its lower-left corner at (11, 8) and is rotated to
be 11 wide and 9 tall. The origin is the lower-left corner of the square.
`verify2` uses the same convention on one line per tiling.

## Version history

**Version 1** (arXiv:2609.19536v1, September 2026): the files as first
published, SHA-256 of the archive
`8549d8f48b9f31f8f888b24e53d1c40e1853537b15b9d4a16e5aa54fcc41fc49`.

**Version 2** (November 2026), accompanying the second version of the paper:

* `incomp.c`, `verify2.c`, `incompf.c`, `verify.py`, `LICENSE` and all
  version-1 logs except `logs/figures.log` are unchanged byte for byte.
* `roundtrip.py`: the only change is the removal of a machine-specific
  `sys.path` line, so that it imports the `verify.py` of this directory. Its
  output is unchanged (`logs/roundtrip.log`).
* `figures.py` now also holds the second arrangement of the 27 × 27 square,
  verifies the two families of Section 3.4 (eight tiles for n ≥ 27, seven
  tiles for n ≥ 34) for every n up to 120, and audits the new Figure 2, whose
  labels are written in terms of n. Figure 1 now shows both arrangements of
  the 27 × 27 square side by side; `figures.py emit` produces both panels
  exactly as printed, shading the 1 × 27 and 3 × 23 tiles (the audit accepts
  `\draw[tile, fill=...]` for shaded tiles).
* New `arrangements.py` (all tilings of one tile set, all printed) and
  `expect.py` (self-checking of `make check`).
* `Makefile`: new targets `n27all`, `arrangements` and `k7ext`; every target
  of `check` except `figcheck` now checks its output with `expect.py`
  (`figcheck` checks the figures itself), and `figcheck` accepts
  `PAPER=<path>`. `n27all` and `arrangements` are part of
  `check`.
* New logs `logs/n27_all_k.log`, `logs/arrangements_27.log` and
  `logs/k7_squares_28_33.log`; `logs/figures.log` regenerated against the
  version-2 paper.
* README: how to extract the archive next to the paper; corrected tile-array
  limit (63 tiles, not 64).
* The new runs were made on Ubuntu 24.04.5 LTS, gcc 13.3.0 (`-O2 -Wall`, no
  warnings), CPython 3.13, Intel Xeon @ 2.10 GHz (2 cores). On that machine
  `proof1` and `proof2` reproduce the counts above exactly.

